Sequential decomposition of stochastic Stackelberg games

In this paper, we consider a discrete-time stochastic Stackelberg game with a single leader and multiple followers. Both the followers and the leader together have conditionally independent private types, conditioned on action and previous state, that evolve as controlled Markov processes. The objective is to compute the stochastic Stackelberg equilibrium of the game where the leader commits to a dynamic strategy. Each follower's strategy is the best response to the leader's strategies and other followers' strategies while the each leader's strategy is optimum given the followers play the best response. In general, computing such equilibrium involves solving a fixed-point equation for the whole game. In this paper, we present a backward recursive algorithm that computes such strategies by solving smaller fixed-point equations for each time $t$. Based on this algorithm, we compute stochastic Stackelberg equilibrium of a security example and a dynamics information design example used in~\cite{El17} (beeps).

==> StackelbergGame.m <==
clc
clear

% Let's say Player 1 is the follower and Player 2 is the Leader
eps = 1e-3;
T=20; % horizon

% Leaders' Payoffs
Rl_L(1,1) = 2;
Rl_L(1,2) = 4;
Rl_L(2,1) = 1;
Rl_L(2,2) = 3;

Rl_H(1,1) = 3 ;
Rl_H(1,2) = 2;
Rl_H(2,1) = 0;
Rl_H(2,2) = 1;

%Follower's Payoffs

Rf_L(1,1) = 1;
Rf_L(1,2) = 0;
Rf_L(2,1) = 0;
Rf_L(2,2) = 2;

Rf_H(1,1) = 2;        % Player 2 has no private type
Rf_H(1,2) = 0;
Rf_H(2,1) = 1;
Rf_H(2,2) = 1;

% discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=60; %resolution for pi space
pi1v=(0:N)*(1/N);
%pi2v=(0:N)*(1/N);

results=[];
%Strategies
p1Lm=0.5*ones(1,N+1);
p1Hm=0.5*zeros(1,N+1);
p2m=0.5*ones(1,N+1);
%Utilities-to-go
u1Lm=zeros(1,N+1);
u1Hm=zeros(1,N+1);
u2m=zeros(1,N+1);

delD = 0.6;

BR_f = zeros(N+1,2);
Eq = zeros(N+1,3);
t=0;
err_u=1;
while t<=T && err_u>1e-4
    t=t+1;
    delD
    % For every t
    t % DISPLAY
    p1Lm_n=zeros(1,N+1);
    p1Hm_n=zeros(1,N+1);
    p2m_n=zeros(1,N+1);
    
    u1Lm_n=zeros(1,N+1);
    u1Hm_n=zeros(1,N+1);
    u2m_n=zeros(1,N+1);
 
    for i1=1:N+1       % For every pi
        
        pi1=pi1v(i1);
        
        countp2=0;
        for p2 = 0:1/N:1
            countp2 = countp2+1;
            % Calculate BR^f(p2)
            p1L = p1Lm(i1);
            p1H = p1Hm(i1);
            
            err = 1;
            count = 0;
            
            while err > 1e-4 && count <=1e3        % Solve the FP equation
                count = count+1;
                
                % check for discontinuitites
                if (pi1*(1-p1H) + (1-pi1)*(1-p1L)) == 0
                    F1_0 = pi1;
                else
                    F1_0 = pi1*(1-p1H)/(pi1*(1-p1H) + (1-pi1)*(1-p1L));
                end
                
                if (pi1*p1H + (1-pi1)*p1L) == 0
                    F1_1 = pi1;
                else
                    F1_1 = pi1*p1H/(pi1*p1H + (1-pi1)*p1L);
                end
                
                V1L0 = interp1(pi1v,u1Lm,F1_0);   
                V1L1 = interp1(pi1v,u1Lm,F1_1);
                V1H0 = interp1(pi1v,u1Hm,F1_0);
                V1H1 = interp1(pi1v,u1Hm,F1_1);     
                
                % User 1 state L
                u1L_0 = (1- p2)*Rf_L(1,1) + (p2)*Rf_L(1,2) + delD*V1L0;
                u1L_1 = (1- p2)*Rf_L(2,1) + (p2)*Rf_L(2,2) + delD*V1L1  ;
                u1L_s = (1-p1L) * u1L_0 + p1L * u1L_1;
                
                phi1L_0 = delI*abs(u1L_0 - u1L_s);
                phi1L_1 = delI*abs(u1L_1 - u1L_s);
                if u1L_1>=u1L_s
                    p1L_n = p1L + phi1L_1/(phi1L_0 + phi1L_1);
                else
                    p1L_n = p1L - phi1L_0/(phi1L_0 + phi1L_1);
                end
                % User 1 , state H
                u1H_0 = (1- p2)*Rf_H(1,1) + (p2)*Rf_H(1,2) + delD*V1H0 ;
                u1H_1 = (1- p2)*Rf_H(2,1) + (p2)*Rf_H(2,2)  + delD*V1H1 ;
                u1H_s =  (1-p1H)* u1H_0 + (p1H)* u1H_1;
                
                phi1H_0 = delI*abs(u1H_0 - u1H_s);
                phi1H_1 = delI*abs(u1H_1 - u1H_s);
                %p1H_n = (p1H + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
                if u1H_1>=u1H_s
                    p1H_n = p1H + phi1H_1/(phi1H_0 + phi1H_1);
                else
                    p1H_n = p1H - phi1H_0/(phi1H_0 + phi1H_1);
                end
                
                err = norm([p1L p1H] - [p1L_n p1H_n]);
                
                p1L = p1L_n;
                p1H = p1H_n;
                
            end
            BR_f(countp2,1) = p1L;
            BR_f(countp2,2) = p1H;
        end
        
        countp2 = 0;
        for p2 = 0:1/N:1
            countp2 = countp2+1;
            p1L = BR_f(countp2,1);
            p1H = BR_f(countp2,2);
            if (pi1*(1-p1H) + (1-pi1)*(1-p1L)) == 0
                F1_0 = pi1;
            else
                F1_0 = pi1*(1-p1H)/(pi1*(1-p1H) + (1-pi1)*(1-p1L));
            end
            
            if (pi1*p1H + (1-pi1)*p1L) == 0
                F1_1 = pi1;
            else
                F1_1 = pi1*p1H/(pi1*p1H + (1-pi1)*p1L);
            end
                
                V20 =  interp1(pi1v,u2m,F1_0);
                V21 =  interp1(pi1v,u2m,F1_1);

            u2_0 = (1-pi1)*((1-p1L)*Rl_L(1,1) + p1L*Rl_L(2,1)) + pi1*((1-p1H)*Rl_H(1,1) + p1H*Rl_H(2,1)) ...
                +  delD*[ (1-(1-pi1)*p1L - pi1*p1H)* V20 + ((1-pi1)*p1L + pi1*p1H)* V21 ] ;
            u2_1 = (1-pi1)*((1-p1L)*Rl_L(1,2) + p1L*Rl_L(2,2)) + pi1*((1-p1H)*Rl_H(1,2) + p1H*Rl_H(2,2)) ...
                +  delD*[ (1-(1-pi1)*p1L - pi1*p1H)* V20 + ((1-pi1)*p1L + pi1*p1H)* V21 ] ;
            
            u2_s = (1-p2) * u2_0 + p2 * u2_1;
            
            if (u2_s>u2_0-eps) && (u2_s>u2_1-eps)
                
                Eq(i1,:) = [p1L p1H p2];
                break;
                
            end
            
        end
        
        p1L = Eq(i1,1);
        p1H = Eq(i1,2);
        p2 = Eq(i1,3);
        
        %%
        
        if (pi1*(1-p1H) + (1-pi1)*(1-p1L)) == 0
            F1_0 = pi1;
        else
            F1_0 = pi1*(1-p1H)/(pi1*(1-p1H) + (1-pi1)*(1-p1L));
        end
        
        if (pi1*p1H + (1-pi1)*p1L) == 0
            F1_1 = pi1;
        else
            F1_1 = pi1*p1H/(pi1*p1H + (1-pi1)*p1L);
        end
        
                V1L0 = interp1(pi1v,u1Lm,F1_0);   
                V1L1 = interp1(pi1v,u1Lm,F1_1);
                V1H0 = interp1(pi1v,u1Hm,F1_0);
                V1H1 = interp1(pi1v,u1Hm,F1_1);     
                V20 =  interp1(pi1v,u2m,F1_0);
                V21 =  interp1(pi1v,u2m,F1_1);
        
        % User 1 state L
        u1L_0 = (1- p2)*Rf_L(1,1) + (p2)*Rf_L(1,2) + delD*V1L0;
        u1L_1 = (1- p2)*Rf_L(2,1) + (p2)*Rf_L(2,2) + delD*V1L1  ;
        
        
        % User 1 , state H
        u1H_0 = (1- p2)*Rf_H(1,1) + (p2)*Rf_H(1,2) + delD*V1H0 ;
        u1H_1 = (1- p2)*Rf_H(2,1) + (p2)*Rf_H(2,2)  + delD*V1H1 ;
        
        % User 2
        u2_0 = (1-pi1)*((1-p1L)*Rl_L(1,1) + p1L*Rl_L(2,1)) + pi1*((1-p1H)*Rl_H(1,1) + p1H*Rl_H(2,1)) ...
            +  delD*[ (1-(1-pi1)*p1L - pi1*p1H)* V20 + ((1-pi1)*p1L + pi1*p1H)* V21 ] ;
        u2_1 = (1-pi1)*((1-p1L)*Rl_L(1,2) + p1L*Rl_L(2,2)) + pi1*((1-p1H)*Rl_H(1,2) + p1H*Rl_H(2,2)) ...
            +  delD*[ (1-(1-pi1)*p1L - pi1*p1H)* V20 + ((1-pi1)*p1L + pi1*p1H)* V21 ] ;
        %p2L_n = p1L_n; % force symmetric eq
        
        u1L = (1-p1L) * u1L_0 + p1L * u1L_1;
        u1H = (1-p1H)* u1H_0 +  (p1H)* u1H_1;
        u2 = (1-p2) * u2_0 + p2 * u2_1;
        
        p1Lm_n(i1)=p1L;
        p1Hm_n(i1)=p1H;
        p2m_n(i1)=p2;
        
        u1Lm_n(i1)=u1L;
        u1Hm_n(i1)=u1H;
        u2m_n(i1)=u2;
        
    end
    
    err_p = norm([p1Lm p1Hm p2m] - [p1Lm_n p1Hm_n p2m_n ]);
    err_u = norm([u1Lm u1Hm u2m] - [u1Lm_n u1Hm_n u2m_n ]);
    [err_p err_u] % DISPLAY
    p1Lm=p1Lm_n;
    p1Hm=p1Hm_n;
    p2m=p2m_n;
    
    u1Lm=u1Lm_n;
    u1Hm=u1Hm_n;
    u2m=u2m_n;
    
end

figure
plot(pi1v,p1Lm)
grid on
xlabel('\pi(1)')
ylabel('p^{f,0}')
title('Probability of follower taking action 1 when state is low')

figure
plot(pi1v,p1Hm)
grid on
xlabel('\pi(1)')
ylabel('p^{f,1}')
title('Probability of follower taking action 1 when state is high')

figure
plot(pi1v,p2m)
grid on
xlabel('\pi(1)')
ylabel('p^l')
title('Probability of leader taking action 1')

figure
plot(pi1v,u1Lm)
grid on
xlabel('\pi(1)')
ylabel('u^{f,0}')
title('Utility of the follower when the state is low')

figure
plot(pi1v,u1Hm)
grid on
xlabel('\pi(1)')
ylabel('u^{f,1}')
title('Utility of the follower when the state is high')

figure
plot(pi1v,u2m)
grid on
xlabel('\pi(1)')
ylabel('u^l')
title('Utility of the leader')

==> reward2go_0_inf.m <==
function [ V0,V1 ] = reward2go_0_inf( pi1v,F1_0,F1_1,u)

f = @(x) interp1(pi1v,u,x) ;

V0 = f(F1_0);
V1 = f(F1_1);

end

